Color Image Denoising Using The Green Channel Prior

Noise removal in the standard RGB (sRGB) space remains a challenging task, in that the noise statistics of real-world images can be different in R, G and B channels. In fact, the green channel usually has twice the sampling rate in raw data and a higher signal-to-noise ratio than red/blue ones. However, the green channel prior (GCP) is often understated or ignored in color image denoising since many existing approaches mainly focus on modeling the relationship among image patches. In this paper, we propose a simple and effective one step GCP-based image denoising (GCP-ID) method, which aims to exploit the GCP for denoising in the sRGB space by integrating it into the classic nonlocal transform domain denoising framework. Briefly, we first take advantage of the green channel to guide the search of similar patches, which improves the patch search quality and encourages sparsity in the transform domain. Then we reformulate RGB patches into RGGB arrays to explicitly characterize the density of green samples. The block circulant representation is utilized to capture the cross-channel correlation and the channel redundancy. Experiments on both synthetic and real-world datasets demonstrate the competitive performance of the proposed GCP-ID method for the color image and video denoising tasks. The code is available at github.com/ZhaomingKong/GCP-ID.

==> Figs/Discussion/Inpact_two_steps/Selected/img1/select_crop_img.m <==
cur_path = pwd;
img_path = dir(fullfile(cur_path,'*.png'));
num_imgs = length(img_path);

% % crop first img
for i = 1:num_imgs
    img_name_i = img_path(i).name;
    img_i = imread(img_name_i);
    img_crop = single(single(img_i(210:210+39,89:89+39,:)));
    
    img_name_split = split(img_name_i,'.');
    write_name = strcat(img_name_split{1},'_crop1.png');
    imwrite(uint8(img_crop*1.16),write_name);
end

% crop second img
% for i = 1:num_imgs
%     img_name_i = img_path(i).name;
%     img_i = imread(img_name_i);
%     img_crop = single(single(img_i(60:60+118,66:66+118,:)));
%     
%     img_name_split = split(img_name_i,'.');
%     write_name = strcat(img_name_split{1},'_crop2.png');
%     if strcmp(img_name_i,'Clean_img48_slice_18.png') == 1
%         imwrite(uint8(img_crop*1.6),write_name);
%     else
%         imwrite(uint8(img_crop*2.18),write_name);
%     end
% end

==> Figs/Discussion/Inpact_two_steps/Selected/img3/select_crop_img.m <==
cur_path = pwd;
img_path = dir(fullfile(cur_path,'*.png'));
num_imgs = length(img_path);

% % crop first img
for i = 1:num_imgs
    img_name_i = img_path(i).name;
    img_i = imread(img_name_i);
    img_crop = single(single(img_i(210:210+39,89:89+39,:)));
    
    img_name_split = split(img_name_i,'.');
    write_name = strcat(img_name_split{1},'_crop1.png');
    imwrite(uint8(img_crop*1.16),write_name);
end

% crop second img
% for i = 1:num_imgs
%     img_name_i = img_path(i).name;
%     img_i = imread(img_name_i);
%     img_crop = single(single(img_i(60:60+118,66:66+118,:)));
%     
%     img_name_split = split(img_name_i,'.');
%     write_name = strcat(img_name_split{1},'_crop2.png');
%     if strcmp(img_name_i,'Clean_img48_slice_18.png') == 1
%         imwrite(uint8(img_crop*1.6),write_name);
%     else
%         imwrite(uint8(img_crop*2.18),write_name);
%     end
% end

==> Figs/IOCV/crop_img.m <==
img_path = pwd;
img_dir = fullfile(img_path, '*.png');
img_dir_all = dir(img_dir);
num_imgs = length(img_dir_all);

for i = 1:num_imgs
    img_name_i = img_dir_all(i).name;
    img_i = imread(img_name_i);
    
    appendix = 'crop2';
    img_name_split = split(img_name_i,'.');
    write_name = strcat(img_name_split{1},'_',appendix,'.png');
    img_i_crop = img_i(256:256+138,369:369+138,:);
    
    write_path = appendix;
    cd(write_path);
    img_i_crop = single(img_i_crop);
    imwrite(uint8(img_i_crop*1.18), write_name);
    cd(img_path);
end

==> Figs/Real-HSI/selected/select_crop_img.m <==
cur_path = pwd;
img_path = dir(fullfile(cur_path,'*.png'));
num_imgs = length(img_path);

% % crop first img
% for i = 1:num_imgs
%     img_name_i = img_path(i).name;
%     img_i = imread(img_name_i);
%     img_crop = single(single(img_i(466:466+36,488:488+36,:)));
%     
%     img_name_split = split(img_name_i,'.');
%     write_name = strcat(img_name_split{1},'_crop1.png');
%     if strcmp(img_name_i,'Clean_img48_slice_18.png') == 1
%         imwrite(uint8(img_crop/1.28),write_name);
%     else
%         imwrite(uint8(img_crop),write_name);
%     end
% end

% crop second img
for i = 1:num_imgs
    img_name_i = img_path(i).name;
    img_i = imread(img_name_i);
    img_crop = single(single(img_i(60:60+118,66:66+118,:)));
    
    img_name_split = split(img_name_i,'.');
    write_name = strcat(img_name_split{1},'_crop2.png');
    if strcmp(img_name_i,'Clean_img48_slice_18.png') == 1
        imwrite(uint8(img_crop*1.6),write_name);
    else
        imwrite(uint8(img_crop*2.18),write_name);
    end
end
